Distributed call-by-value machines

We present a new abstract machine, called DCESH, which describes the execution of higher-order programs running in distributed architectures. DCESH implements a generalised form of Remote Procedure Call that supports calling higher-order functions across node boundaries, without sending actual code. Our starting point is a variant of the SECD machine that we call the CES machine, which implements reduction for untyped call-by-value PCF. We successively add the features that we need for distributed execution and show the correctness of each addition. First we add heaps, forming the CESH machine, which provides features necessary for more efficient execution, and show that there is a bisimulation between the CES and the CESH machine. Then we construct a two-level operational semantics, where the high level is a network of communicating machines, and the low level is given by local machine transitions. Using these networks, we arrive at our final system, the distributed CESH machine (DCESH). We show that there is a bisimulation relation also between the CESH machine and the DCESH machine. All the technical results have been formalised and proved correct in Agda, and a prototype compiler has been developed.

==> dceshc-0.1.0.0/prelude.h <==
#ifndef __PRELUDE_H__
#define __PRELUDE_H__

#include "mpi.h"
#define __STDC_FORMAT_MACROS
#include <inttypes.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>

#define MALLOC malloc
#define ERROR(...) fprintf(stderr, "********" __VA_ARGS__); exit(0);
#ifdef NDEBUG
#define PRINT_DEBUG(...) printf(__VA_ARGS__);
#define PRINT_DEBUG_INFO {int rank; MPI_Comm_rank(MPI_COMM_WORLD, &rank); PRINT_DEBUG("%d entering %s\n", rank, __FUNCTION__);}
#else
#define PRINT_DEBUG(...)
#define PRINT_DEBUG_INFO
#endif

#define LOCATION_NONE (-1)

/* An int of the architecture's pointer size */
typedef intptr_t int_t;

struct Env_t; typedef struct Env_t* Env;
struct Stack_t; typedef struct Stack_t* Stack;

#define STACK_SIZE 100

typedef void(*Code)(Env, Stack);
/*****************************************************************************
 * Init
 *****************************************************************************/
static inline void initialise(int argc, char** argv) {
  int provided;
  if(MPI_Init_thread(&argc, &argv, MPI_THREAD_MULTIPLE, &provided) != MPI_SUCCESS) {
    ERROR("MPI_Init failed!\n");
  }
  if(provided != MPI_THREAD_MULTIPLE) {
    printf("******* The MPI environment could not provide the required level of\n"
           "******* thread support. This may lead to deadlocks.\n"
           "******* Proceeding...\n");
  }
}

/* ----------------------------------------------------------------------------
 * Values
 * ---------------------------------------------------------------------------*/
typedef struct RemotePtr {
  void* ptr;
  int location;
} RemotePtr;

typedef union Value {
  RemotePtr closure;
  int_t integer;
} Value;

static inline Value integer_value(int_t i) {
  Value result;
  result.closure.location = LOCATION_NONE;
  result.integer = i;
  return result;
}

static inline void print_value(Value v);
/* ----------------------------------------------------------------------------
 * Environments
 * ---------------------------------------------------------------------------*/
struct Env_t {
  Value* top;
  Value* bottom;
};

static inline void print_env(Env env) {
  PRINT_DEBUG("Env: ");
  for(Value* v = env->bottom - 1; v >= env->top; --v) {
    print_value(*v); PRINT_DEBUG(", ");
  }
  PRINT_DEBUG("[]\n");
}

static inline size_t size_env(Env env) {
  PRINT_DEBUG_INFO;
  print_env(env);
  return env->bottom - env->top;
}

static inline Value* access_env(Env env, size_t index) {
  PRINT_DEBUG_INFO;
  print_env(env);
  return env->top + index;
}

static inline void push_env(Env env, Value val) {
  PRINT_DEBUG_INFO;
  *env->bottom = val;
  ++env->bottom;
  print_env(env);
}

static inline void pop_env(Env env) {
  PRINT_DEBUG_INFO;
  --env->bottom;
  print_env(env);
}

static inline Env malloc_env(size_t max_size) {
  PRINT_DEBUG_INFO;
  Value* arr = MALLOC(sizeof(*((Env) 0)->top) * max_size);
  Env res = MALLOC(sizeof(Env));
  res->top = res->bottom = arr;
  return res;
}

static inline Env copy_env(Env env) {
  PRINT_DEBUG_INFO;
  size_t size = size_env(env);
  Env copy = malloc_env(size);
  for(size_t i = 0; i < size; ++i) {
    push_env(copy, *access_env(env, i));
  }
  print_env(env);
  return copy;
}

/* ----------------------------------------------------------------------------
 * Closures
 * ---------------------------------------------------------------------------*/

typedef struct Closure {
  Code code;
  Env env;
} Closure;

static inline Closure* suspend_closure(Closure c) {
  PRINT_DEBUG_INFO;
  Closure* res = MALLOC(sizeof(Closure));
  *res = c;
  return res;
}

static inline RemotePtr remote_ptr(void* val) {
  PRINT_DEBUG_INFO;
  RemotePtr res;
  MPI_Comm_rank(MPI_COMM_WORLD, &res.location);
  res.ptr = val;
  return res;
}

static inline Value remote_ptr_value(RemotePtr ptr) {
  PRINT_DEBUG_INFO;
  Value res;
  res.closure = ptr;
  return res;
}

static inline void print_value(Value v) {
  if(v.closure.location != LOCATION_NONE) {
    PRINT_DEBUG("cls");
    int my_rank;
    MPI_Comm_rank(MPI_COMM_WORLD, &my_rank);
    if(v.closure.location == my_rank) {
      PRINT_DEBUG("@%d(local)", v.closure.location);
    } else {
      PRINT_DEBUG("@%d", v.closure.location);
    }
  } else {
    PRINT_DEBUG("%" PRIdPTR, v.integer);
  }
}

/* ----------------------------------------------------------------------------
 * Stacks
 * ---------------------------------------------------------------------------*/
struct Stack_t {
  Value* top;
  Value* bottom;
};

static inline void print_stack(Stack stack) {
  PRINT_DEBUG("Stack: ");
  for(Value* v = stack->bottom - 1; v >= stack->top; --v) {
    print_value(*v); PRINT_DEBUG(", ");
  }
  PRINT_DEBUG("[]\n");
}

static inline Stack malloc_stack() {
  PRINT_DEBUG_INFO;
  Value* arr = MALLOC(sizeof(*((Stack) 0)->top) * STACK_SIZE);
  Stack res = MALLOC(sizeof(Stack));
  res->top = res->bottom = arr;
  return res;
}

static inline Value pop_stack(Stack stack) {
  PRINT_DEBUG_INFO;
  --stack->bottom;
  if(stack->bottom < stack->top) {
    ERROR("Trying to pop the empty stack");
  }
  print_stack(stack);
  return *stack->bottom;
}

static inline void push_stack(Stack stack, Value val) {
  PRINT_DEBUG_INFO;
  *stack->bottom = val;
  ++stack->bottom;
  print_stack(stack);
}

static inline Stack* suspend_stack(Stack stack) {
  PRINT_DEBUG_INFO;
  Stack* res = MALLOC(sizeof(Stack));
  *res = stack;
  return res;
}

/* ----------------------------------------------------------------------------
 * Communication
 * ---------------------------------------------------------------------------*/
#define REMOTE_MSG_TAG 0
#define RETURN_MSG_TAG 1
#define APPLY_MSG_TAG  2

typedef struct RemoteMessage {
  int code;
  RemotePtr ptr;
} RemoteMessage;

static inline void send_remote(int rank, int code, Stack stack) {
  PRINT_DEBUG_INFO;
  RemoteMessage msg;
  msg.code = code;
  msg.ptr  = remote_ptr(suspend_stack(stack));
  PRINT_DEBUG("Sending remote message to %d\n", rank);
  MPI_Send(&msg, sizeof(RemoteMessage),
           MPI_BYTE, rank, REMOTE_MSG_TAG, MPI_COMM_WORLD);
}

typedef struct ReturnMessage {
  Stack* cont;
  Value value;
} ReturnMessage;

static inline void send_return(RemotePtr p, Value v) {
  PRINT_DEBUG_INFO;
  ReturnMessage msg;
  msg.cont = p.ptr;
  msg.value = v;
  PRINT_DEBUG("Sending return message to %d\n", p.location);
  MPI_Send(&msg, sizeof(ReturnMessage),
           MPI_BYTE, p.location, RETURN_MSG_TAG, MPI_COMM_WORLD);
}

static inline void receive_return(ReturnMessage msg) {
  PRINT_DEBUG_INFO;
  Stack stack = *msg.cont;
  Closure* cl = pop_stack(stack).closure.ptr;
  push_stack(stack, msg.value);
  cl->code(cl->env, stack);
}

typedef struct ApplyMessage {
  Closure* ptr;
  Value value;
  RemotePtr cont;
} ApplyMessage;

static inline void send_apply(RemotePtr dest, Value v, Stack cont) {
  PRINT_DEBUG_INFO;
  ApplyMessage msg;
  msg.ptr = dest.ptr;
  msg.value = v;
  msg.cont = remote_ptr(suspend_stack(cont));
  PRINT_DEBUG("Sending apply message to %d\n", dest.location);
  MPI_Send(&msg, sizeof(ApplyMessage),
           MPI_BYTE, dest.location, APPLY_MSG_TAG, MPI_COMM_WORLD);
}

static inline void receive_apply(ApplyMessage msg) {
  PRINT_DEBUG_INFO;
  Stack stack = malloc_stack();
  push_stack(stack, remote_ptr_value(msg.cont));
  Closure cl = *msg.ptr;
  Env clEnv = copy_env(cl.env);
  push_env(clEnv, msg.value);
  cl.code(clEnv, stack);
}

void receive_remote(int, Env, Stack);

static inline void main_loop() {
  while(1) {
    PRINT_DEBUG_INFO;
    MPI_Status status;
    MPI_Probe(MPI_ANY_SOURCE, MPI_ANY_TAG, MPI_COMM_WORLD, &status);
    int count;
    MPI_Get_count(&status, MPI_BYTE, &count);
    int rank;
    MPI_Comm_rank(MPI_COMM_WORLD, &rank);
    PRINT_DEBUG("Node %d received tag: %d\n", rank, status.MPI_TAG);

    switch (status.MPI_TAG) {
      case REMOTE_MSG_TAG: {
        PRINT_DEBUG("received remote msg\n");
        RemoteMessage msg;
        MPI_Recv(&msg, count, MPI_BYTE, MPI_ANY_SOURCE, MPI_ANY_TAG,
                 MPI_COMM_WORLD, MPI_STATUS_IGNORE);
        Env env = malloc_env(100);
        Stack stack = malloc_stack();
        push_stack(stack, remote_ptr_value(msg.ptr));
        receive_remote(msg.code, env, stack);
        break;
      }
      case RETURN_MSG_TAG: {
        PRINT_DEBUG("received return msg\n");
        ReturnMessage msg;
        MPI_Recv(&msg, count, MPI_BYTE, MPI_ANY_SOURCE, MPI_ANY_TAG,
                 MPI_COMM_WORLD, MPI_STATUS_IGNORE);
        receive_return(msg);
        break;
      }
      case APPLY_MSG_TAG: {
        PRINT_DEBUG("received apply msg\n");
        ApplyMessage msg;
        MPI_Recv(&msg, count, MPI_BYTE, MPI_ANY_SOURCE, MPI_ANY_TAG,
                 MPI_COMM_WORLD, MPI_STATUS_IGNORE);
        receive_apply(msg);
        break;
      }
      default: break;
    }
  }
}
/* ----------------------------------------------------------------------------
 * Instructions
 * ---------------------------------------------------------------------------*/
static inline Value closure(Code code, Env env) {
  PRINT_DEBUG_INFO;
  Closure* clos = MALLOC(sizeof(Closure));
  clos->code = code;
  clos->env = env;
  Value v;
  v.closure = remote_ptr(clos);
  return v;
}

static inline void returnn(Stack stack) {
  PRINT_DEBUG_INFO;
  Value v = pop_stack(stack);
  Value c = pop_stack(stack);
  int my_rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &my_rank);
  if(c.closure.location == my_rank) {
    push_stack(stack, v);
    Closure lc = * (Closure*) c.closure.ptr;
    lc.code(lc.env, stack);
  } else {
    send_return(c.closure, v);
  }
}

static inline void apply(Env env, Stack stack, Code cont) {
  PRINT_DEBUG_INFO;
  Value c = pop_stack(stack);
  Value v = pop_stack(stack);
  if(c.closure.location == LOCATION_NONE) {
    ERROR("Applying something that is not a closure\n");
  }
  push_stack(stack, closure(cont, env));
  int my_rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &my_rank);
  if(c.closure.location == my_rank) {
    Closure lc = * (Closure*) c.closure.ptr;
    Env lcEnv = copy_env(lc.env);
    push_env(lcEnv, v);
    lc.code(lcEnv, stack);
  } else {
    send_apply(c.closure, v, stack);
  }
}

static inline void cond(Env env, Stack stack, Code t, Code f) {
  PRINT_DEBUG_INFO;
  Value v = pop_stack(stack);
  if(v.integer) {
    t(env, stack);
  } else {
    f(env, stack);
  }
}

#endif


==> dceshc-0.1.0.0/root_template.c <==
#include "prelude.h"

int main(int argc, char** argv) {
  initialise(argc, argv);

  Stack stack = malloc_stack();

  send_remote(STARTNODE_RANK, STARTNODE_CODE, stack);

  MPI_Status status;
  MPI_Probe(MPI_ANY_SOURCE, MPI_ANY_TAG, MPI_COMM_WORLD, &status);
  int count;
  MPI_Get_count(&status, MPI_INT, &count);

  ReturnMessage msg;
  MPI_Recv(&msg, count, MPI_INT, MPI_ANY_SOURCE, MPI_ANY_TAG,
           MPI_COMM_WORLD, MPI_STATUS_IGNORE);

  printf("******* Result: %" PRIdPTR " ********\n", msg.value.integer);
}

